Cosmological parameter estimation with Genetic Algorithms

Genetic algorithms are a powerful tool in optimization for single and multi-modal functions. This paper provides an overview of their fundamentals with some analytical examples. In addition, we explore how they can be used as a parameter estimation tool in cosmological models to maximize the likelihood function, complementing the analysis with the traditional Markov Chain Monte Carlo methods. We analyze that genetic algorithms provide fast estimates by focusing on maximizing the likelihood function, although they cannot provide confidence regions with the same statistical meaning as Bayesian approaches. Moreover, we show that implementing sharing and niching techniques ensures an effective exploration of the parameter space, even in the presence of local optima, always helping to find the global optima. This approach is invaluable in the cosmological context, where exhaustive space exploration of parameters is essential. We use dark energy models to exemplify the use of genetic algorithms in cosmological parameter estimation, including a multimodal problem, and we also show how to use the output of a genetic algorithm to obtain derived cosmological functions. This paper concludes that genetic algorithms are a handy tool within cosmological data analysis, without replacing the traditional Bayesian methods but providing different advantages.

==> Genetico.py <==
#Importamos librerias
"""
Para este algoritmo se utilizara Python 3 y las librerias de Numpy (paqueteria de computo cientifico) 
y Matplotlib (paqueteria para crear figuras).

Caracteristicas de ejecucion
    Poblacion de 100 individuos en todos los casos
    Poblaciones de (-20, 20), (-5, 5) y (-5, 5) para las poblaciones de la funciones fitness, trigonometrica y polinomial 
    para el AG respectivamente. Limites de (-20, 20), (-5, 5) y (-5, 5 ) para e el espacio de busqueda de la 
    funciones fitness, trigonometrica y polinomial para optimize.Para todos los casos de optimize se tomo un ``initial guess'' x0=0.
"""

import numpy as np
import matplotlib.pyplot as plt


def mutacion(padres, funcion_fitness):
    n = int(len(padres))
    puntajes = funcion_fitness(padres)
    idx = puntajes > 0
    puntajes = puntajes[idx]
    padres = np.array(padres)[idx]
    #Creamos generacion hija y agregamos ruido 
    hijos = np.random.choice(padres, size=n, p = puntajes / puntajes.sum())
    hijos = hijos + np.random.uniform(-0.51, 0.51, size = n)

    return hijos.tolist()


def _obtener_fitness(padres, funcion_fitness):
     #Evaluamos padres y tomamos al mejor 
    _fitness = fitness(padres)
    PFitness = list(zip(padres, _fitness))
    PFitness.sort(key = lambda x: x[1], reverse=True)
    mejor_padre, mejor_fitness = PFitness[0]
    return round(mejor_padre,4), round(mejor_fitness, 4)


def AG(padres, funcion_fitness, pobsize=100, max_iter=200):
    #Lista para guardar datos
    Historial=[]
    #Datos generacion cero
    mejor_padre, mejor_fitness = _obtener_fitness(padres, funcion_fitness)
    
    print('generacion {}| mejor fitness{}| fitness actual {} | padre_actual {}'.format(0, mejor_fitness, mejor_fitness, mejor_padre))
    
    #Graficamos
    x = np.linspace(start=-20, stop=20, num=100)
    plt.plot(x, funcion_fitness(x))
    plt.scatter(padres, funcion_fitness(padres), marker='o')
    
    for i in range (1, max_iter):
        #Seleccionamos a los mejores padres, mutamos y creamos generacion hija
        padres = mutacion(padres, funcion_fitness= funcion_fitness)
        padre_actual, fitness_actual = _obtener_fitness(padres, funcion_fitness=funcion_fitness)
        
        #Actualizamos valores de mejor padre y fitness
        if fitness_actual > mejor_padre:
            mejor_padre = padre_actual
            mejor_fitness = fitness_actual
            
        padre_actual, fitness_actual = _obtener_fitness(padres, funcion_fitness)
        
        #Imprimimos datoa de generaciones
        if i % 10 == 0:
            print('generacion {}| mejor fitness {}| fitness actual {} | padre actual {}'.format(i, mejor_fitness, fitness_actual, padre_actual))
            
        Historial.append((i, np.max(funcion_fitness(padres)))) 
   
    #Graficamos las generaciones   
    plt.scatter(padres, funcion_fitness(padres))
    plt.scatter(mejor_padre, funcion_fitness(mejor_padre), marker = '.', c = 'b', s = 200)
    plt.ioff()    
        
    print('generacion {}| mejor_padre {}| mejor_fitness {}'.format(i,  mejor_padre, mejor_fitness))
               
    return mejor_padre, mejor_fitness, Historial
        


